Using fuzzy bits and neural networks to partially invert few rounds of some cryptographic hash functions

We consider fuzzy, or continuous, bits, which take values in [0;1] and (-1;1] instead of {0;1}, and operations on them (NOT, XOR etc.) and on their sequences (ADD), to obtain the generalization of cryptographic hash functions, CHFs, for the messages consisting of fuzzy bits, so that CHFs become smooth and non-constant functions of each bit of the message. We then train the neural networks to predict the message that has a given hash, where the loss function for the hash of predicted message and given true hash is backpropagatable. The results of the trainings for the standard CHFs - MD5, SHA1, SHA2-256, and SHA3/Keccak - with small number of (optionally weakened) rounds are presented and compared.

==> anc/bytehash.py <==
# This ancillary file to
# "Using fuzzy bits and neural networks to partially invert few rounds
# of some cryptographic hash functions" paper by S.V. Goncharov
# is placed in public domain.

import hashlib



def int2bytes(x, n=4):
	b = [0] * n
	for i in range(n):
		b[i] = x & 0xFF
		x >>= 8
	return b

def bytes2int(bytes):
	s = 0
	l = len(bytes)
	for i in range(l):
		s <<= 8
		s += bytes[l-1-i]
	return s

def bytes2hex(bytes, uc=False):
	digsym = "0123456789abcdef"
	if uc == True:
		digsym = "0123456789ABCDEF"
	l = len(bytes)
	s = ""
	for i in range(l):
		s += digsym[(bytes[i] >> 4) & 0xF]
		s += digsym[bytes[i] & 0xF]
	return s


def lebe(bytes):
	bytes = list(bytes) # copy
	l = len(bytes)
	for i in range(l >> 1):
		bytes[i], bytes[l-1-i] = bytes[l-1-i], bytes[i]
	return bytes

def rotl(d, n):
	return ((d << n) & 0xFFFFFFFF) | (d >> (0x20 - n))

def rotr(d, n):
	return (d >> n) | ((d << (0x20 - n)) & 0xFFFFFFFF)


def md5bytes(bytes, rounds=0x40):
	s = ((7, 12, 17, 22) * 4) + ((5, 9, 14, 20) * 4) + ((4, 11, 16, 23) * 4) + ((6, 10, 15, 21) * 4)
	ks = (0xd76aa478, 0xe8c7b756, 0x242070db, 0xc1bdceee, 0xf57c0faf, 0x4787c62a, 0xa8304613, 0xfd469501,
		  0x698098d8, 0x8b44f7af, 0xffff5bb1, 0x895cd7be, 0x6b901122, 0xfd987193, 0xa679438e, 0x49b40821,
		  0xf61e2562, 0xc040b340, 0x265e5a51, 0xe9b6c7aa, 0xd62f105d, 0x2441453,  0xd8a1e681, 0xe7d3fbc8,
		  0x21e1cde6, 0xc33707d6, 0xf4d50d87, 0x455a14ed, 0xa9e3e905, 0xfcefa3f8, 0x676f02d9, 0x8d2a4c8a,
		  0xfffa3942, 0x8771f681, 0x6d9d6122, 0xfde5380c, 0xa4beea44, 0x4bdecfa9, 0xf6bb4b60, 0xbebfbc70,
		  0x289b7ec6, 0xeaa127fa, 0xd4ef3085, 0x4881d05,  0xd9d4d039, 0xe6db99e5, 0x1fa27cf8, 0xc4ac5665,
		  0xf4292244, 0x432aff97, 0xab9423a7, 0xfc93a039, 0x655b59c3, 0x8f0ccc92, 0xffeff47d, 0x85845dd1,
		  0x6fa87e4f, 0xfe2ce6e0, 0xa3014314, 0x4e0811a1, 0xf7537e82, 0xbd3af235, 0x2ad7d2bb, 0xeb86d391)

	a0, b0, c0, d0 = 0x67452301, 0xefcdab89, 0x98badcfe, 0x10325476

	msglen = len(bytes) << 3 # length in bits
	bytes = list(bytes) # copy

	bytes += [0x80]
	bytes += [0] * ((0x38 - len(bytes)) & 0x3F)
	bytes += int2bytes(msglen, 8) # now len(bytes) mod 64 = 0

	n = len(bytes) >> 6

	w = [0] * 0x10

	for i in range(n):
		a, b, c, d = a0, b0, c0, d0

		chunk = bytes[(i<<6):((i+1)<<6)]

		for j in range(0, min(0x10, rounds)):
			w[j] = bytes2int(chunk[(j<<2):((j+1)<<2)])
			f = d ^ (b & (c ^ d))
			g = j
			a, d, c, b = d, c, b, (b + rotl((f + a + ks[j] + w[g]) & 0xFFFFFFFF, s[j])) & 0xFFFFFFFF
		for j in range(0x10, min(0x20, rounds)):
			f = c ^ (d & (b ^ c))
			g = (5*j + 1) & 0xF
			a, d, c, b = d, c, b, (b + rotl((f + a + ks[j] + w[g]) & 0xFFFFFFFF, s[j])) & 0xFFFFFFFF
		for j in range(0x20, min(0x30, rounds)):
			f = b ^ c ^ d
			g = (3*j + 5) & 0xF
			a, d, c, b = d, c, b, (b + rotl((f + a + ks[j] + w[g]) & 0xFFFFFFFF, s[j])) & 0xFFFFFFFF
		for j in range(0x30, min(0x40, rounds)):
			f = c ^ (b | (~d))
			g = (7*j) & 0xF
			a, d, c, b = d, c, b, (b + rotl((f + a + ks[j] + w[g]) & 0xFFFFFFFF, s[j])) & 0xFFFFFFFF

		a0, b0, c0, d0 = (a0 + a) & 0xFFFFFFFF, (b0 + b) & 0xFFFFFFFF, (c0 + c) & 0xFFFFFFFF, (d0 + d) & 0xFFFFFFFF

	return int2bytes(a0) + int2bytes(b0) + int2bytes(c0) + int2bytes(d0)


def sha1bytes(bytes, rounds=0x50):
	k1 = 0x5A827999
	k2 = 0x6ED9EBA1
	k3 = 0x8F1BBCDC
	k4 = 0xCA62C1D6

	h0 = 0x67452301
	h1 = 0xEFCDAB89
	h2 = 0x98BADCFE
	h3 = 0x10325476
	h4 = 0xC3D2E1F0

	msglen = len(bytes) << 3 # length in bits
	bytes = list(bytes) # copy

	bytes += [0x80]
	bytes += [0] * ((0x38 - len(bytes)) & 0x3F)
	bytes += lebe(int2bytes(msglen, 8)) # now len(bytes) mod 64 = 0

	n = len(bytes) >> 6

	w = [0] * 0x50

	for i in range(n):
		a, b, c, d, e = h0, h1, h2, h3, h4

		chunk = bytes[(i<<6):((i+1)<<6)]

		for j in range(0, min(0x10, rounds)):
			w[j] = bytes2int(lebe(chunk[(j<<2):((j+1)<<2)]))
			f = d ^ (b & (c ^ d))
			a, e, d, c, b  = (rotl(a, 5) + f + e + k1 + w[j]) & 0xFFFFFFFF, d, c, rotl(b, 0x1E), a
		for j in range(0x10, min(0x14, rounds)):
			w[j] = rotl(w[j-3] ^ w[j-8] ^ w[j-0xE] ^ w[j-0x10], 1)
			f = d ^ (b & (c ^ d))
			a, e, d, c, b  = (rotl(a, 5) + f + e + k1 + w[j]) & 0xFFFFFFFF, d, c, rotl(b, 0x1E), a
		for j in range(0x14, min(0x28, rounds)):
			w[j] = rotl(w[j-3] ^ w[j-8] ^ w[j-0xE] ^ w[j-0x10], 1)
			f = b ^ c ^ d
			a, e, d, c, b  = (rotl(a, 5) + f + e + k2 + w[j]) & 0xFFFFFFFF, d, c, rotl(b, 0x1E), a
		for j in range(0x28, min(0x3C, rounds)):
			w[j] = rotl(w[j-3] ^ w[j-8] ^ w[j-0xE] ^ w[j-0x10], 1)
			f = (b & c) | (b & d) | (c & d)
			a, e, d, c, b  = (rotl(a, 5) + f + e + k3 + w[j]) & 0xFFFFFFFF, d, c, rotl(b, 0x1E), a
		for j in range(0x3C, min(0x50, rounds)):
			w[j] = rotl(w[j-3] ^ w[j-8] ^ w[j-0xE] ^ w[j-0x10], 1)
			f = b ^ c ^ d
			a, e, d, c, b  = (rotl(a, 5) + f + e + k4 + w[j]) & 0xFFFFFFFF, d, c, rotl(b, 0x1E), a

		h0, h1, h2, h3, h4 = (h0 + a) & 0xFFFFFFFF, (h1 + b) & 0xFFFFFFFF, (h2 + c) & 0xFFFFFFFF, (h3 + d) & 0xFFFFFFFF, (h4 + e) & 0xFFFFFFFF

	return lebe(int2bytes(h0)) + lebe(int2bytes(h1)) + lebe(int2bytes(h2)) + lebe(int2bytes(h3)) + lebe(int2bytes(h4)) # concatenation


def sha256bytes(bytes, rounds=0x40):
	ks = (0x428a2f98, 0x71374491, 0xb5c0fbcf, 0xe9b5dba5, 0x3956c25b, 0x59f111f1, 0x923f82a4, 0xab1c5ed5,
          0xd807aa98, 0x12835b01, 0x243185be, 0x550c7dc3, 0x72be5d74, 0x80deb1fe, 0x9bdc06a7, 0xc19bf174,
          0xe49b69c1, 0xefbe4786, 0x0fc19dc6, 0x240ca1cc, 0x2de92c6f, 0x4a7484aa, 0x5cb0a9dc, 0x76f988da,
          0x983e5152, 0xa831c66d, 0xb00327c8, 0xbf597fc7, 0xc6e00bf3, 0xd5a79147, 0x06ca6351, 0x14292967,
          0x27b70a85, 0x2e1b2138, 0x4d2c6dfc, 0x53380d13, 0x650a7354, 0x766a0abb, 0x81c2c92e, 0x92722c85,
          0xa2bfe8a1, 0xa81a664b, 0xc24b8b70, 0xc76c51a3, 0xd192e819, 0xd6990624, 0xf40e3585, 0x106aa070,
          0x19a4c116, 0x1e376c08, 0x2748774c, 0x34b0bcb5, 0x391c0cb3, 0x4ed8aa4a, 0x5b9cca4f, 0x682e6ff3,
          0x748f82ee, 0x78a5636f, 0x84c87814, 0x8cc70208, 0x90befffa, 0xa4506ceb, 0xbef9a3f7, 0xc67178f2)

	h0 = 0x6a09e667
	h1 = 0xbb67ae85
	h2 = 0x3c6ef372
	h3 = 0xa54ff53a
	h4 = 0x510e527f
	h5 = 0x9b05688c
	h6 = 0x1f83d9ab
	h7 = 0x5be0cd19

	msglen = len(bytes) << 3 # length in bits
	bytes = list(bytes) # copy

	bytes += [0x80]
	bytes += [0] * ((0x38 - len(bytes)) & 0x3F)
	bytes += lebe(int2bytes(msglen, 8)) # now len(bytes) mod 64 = 0

	n = len(bytes) >> 6

	w = [0] * 0x40

	for i in range(n):
		a, b, c, d, e, f, g, h = h0, h1, h2, h3, h4, h5, h6, h7

		chunk = bytes[(i<<6):((i+1)<<6)]

		for j in range(min(0x40, rounds)):
			if j >= 0x10:
				s = w[j-15]
				s0 = rotr(s, 7) ^ rotr(s, 18) ^ (s >> 3)
				s = w[j-2]
				s1 = rotr(s, 17) ^ rotr(s, 19) ^ (s >> 10)
				w[j] = (w[j-16] + s0 + w[j-7] + s1) & 0xFFFFFFFF
			else:
				w[j] = bytes2int(lebe(chunk[(j<<2):((j+1)<<2)]))

			s1 = rotr(e, 6) ^ rotr(e, 11) ^ rotr(e, 25)
			ch = (e & f) ^ ((~e) & g)
			t1 = (h + s1 + ch + ks[j] + w[j]) & 0xFFFFFFFF
			s0 = rotr(a, 2) ^ rotr(a, 13) ^ rotr(a, 22)
			maj = (a & b) ^ (a & c) ^ (b & c)
			t2 = (s0 + maj) & 0xFFFFFFFF

			h, g, f, e, d, c, b, a = g, f, e, (d + t1) & 0xFFFFFFFF, c, b, a, (t1 + t2) & 0xFFFFFFFF

		h0, h1, h2, h3, h4, h5, h6, h7 = (h0 + a) & 0xFFFFFFFF, (h1 + b) & 0xFFFFFFFF, (h2 + c) & 0xFFFFFFFF, (h3 + d) & 0xFFFFFFFF, (h4 + e) & 0xFFFFFFFF, (h5 + f) & 0xFFFFFFFF, (h6 + g) & 0xFFFFFFFF, (h7 + h) & 0xFFFFFFFF

	return lebe(int2bytes(h0)) + lebe(int2bytes(h1)) + lebe(int2bytes(h2)) + lebe(int2bytes(h3)) + lebe(int2bytes(h4)) + lebe(int2bytes(h5)) + lebe(int2bytes(h6)) + lebe(int2bytes(h7)) # concatenation


# ----------------------------- KECCAK -----------------------------

# Basically it's Gilles Van Assche's implementation
# from https://github.com/gvanas/KeccakCodePackage/blob/master/Standalone/CompactFIPS202/Python/CompactFIPS202.py

def rotl64(a, n, l=0x40):
    return ((a >> (l - n)) + (a << n)) & ((1<<l) - 1)

def KeccakPermOnLanes(lanes, laneByteWidth, rounds):
    laneWidth = laneByteWidth << 3
    laneWidthMask = laneWidth - 1

    R = 1
    for round in range(rounds):
        # θ
        C = [lanes[x][0] ^ lanes[x][1] ^ lanes[x][2] ^ lanes[x][3] ^ lanes[x][4] for x in range(5)]
        D = [C[(x+4)%5] ^ rotl64(C[(x+1)%5], 1, laneWidth) for x in range(5)]
        lanes = [[lanes[x][y]^D[x] for y in range(5)] for x in range(5)]

        # ρ and π
        (x, y) = (1, 0)
        current = lanes[x][y]
        tsum = 0
        for t in range(1, 25):
            tsum += t
            (x, y) = (y, (2*x+3*y)%5)
            (current, lanes[x][y]) = (lanes[x][y], rotl64(current, tsum & laneWidthMask, laneWidth))

        # χ
        for y in range(5):
            T = [lanes[x][y] for x in range(5)]
            for x in range(5):
                lanes[x][y] = T[x] ^((~T[(x+1)%5]) & T[(x+2)%5])

        # ι
        for j in range(7):
            R = ((R << 1) ^ ((R >> 7)*0x71)) & 0xFF
            if (R & 2):
                lanes[0][0] = lanes[0][0] ^ (1 << ((1<<j)-1))

    return lanes


def KeccakPerm(state, laneByteWidth, rounds):
    lanes = [[0 for y in range(5)] for x in range(5)]
    offset = 0
    for y in range(5):
        for x in range(5):
            b = state[offset:(offset+laneByteWidth)]
            lanes[x][y] = sum((b[i] << (i<<3)) for i in range(laneByteWidth))
            offset += laneByteWidth

    lanes = KeccakPermOnLanes(lanes, laneByteWidth, rounds)

    state = bytearray(25 * laneByteWidth)
    offset = 0
    for y in range(5):
        for x in range(5):
            a = lanes[x][y]
            state[offset:(offset+laneByteWidth)] = list((a >> (i<<3)) & 0xFF for i in range(laneByteWidth))
            offset += laneByteWidth
    
    return state


def Keccak(rate, capacity, inputBytes, outputByteLen, laneByteWidth, rounds):
    capacity = (outputByteLen << 3) << 1
    rate = 25 * (laneByteWidth << 3) - capacity

    delimitedSuffix = 0x06

    outputBytes = bytearray()
    state = bytearray([0 for i in range(25 * laneByteWidth)])
    rateInBytes = rate >> 3
    blockSize = 0
    if (((rate + capacity) != (25 * (laneByteWidth << 3))) or ((rate & 7) != 0)):
        return
    inputOffset = 0

    # === Absorb all the input blocks ===

    while(inputOffset < len(inputBytes)):
        blockSize = min(len(inputBytes) - inputOffset, rateInBytes)
        for i in range(blockSize):
            state[i] = state[i] ^ inputBytes[i+inputOffset]
        inputOffset += blockSize
        if (blockSize == rateInBytes):
            state = KeccakPerm(state, laneByteWidth, rounds)
            blockSize = 0

    # === Do the padding and switch to the squeezing phase ===

    state[blockSize] = state[blockSize] ^ delimitedSuffix
    if (((delimitedSuffix & 0x80) != 0) and (blockSize == (rateInBytes-1))):
        state = KeccakPerm(state, laneByteWidth, rounds)
    state[rateInBytes-1] = state[rateInBytes-1] ^ 0x80
    state = KeccakPerm(state, laneByteWidth, rounds)

    # === Squeeze out all the output blocks ===

    while(outputByteLen > 0):
        blockSize = min(outputByteLen, rateInBytes)
        outputBytes = outputBytes + state[0:blockSize]
        outputByteLen -= blockSize
        if (outputByteLen > 0):
            state = KeccakPerm(state, laneByteWidth, rounds)

    return outputBytes


def keccak1600_256bytes(inputBytes, rounds=24):
    return Keccak(1088, 512, inputBytes, 256 >> 3, 8, rounds)


def keccak1600_512bytes(inputBytes, rounds=24):
    return Keccak(576, 1024, inputBytes, 512 >> 3, 8, rounds)


def keccak1600_80bytes(inputBytes, rounds=24):
    return Keccak(1440, 160, inputBytes, 80 >> 3, 8, rounds)


def keccak200_80bytes(inputBytes, rounds=18):
    return Keccak(40, 160, inputBytes, 80 >> 3, 1, rounds)

# ----------------------------------------------------------------


def test():
	testr1 = "The quick brown fox jumps over the lazy dog"
	print("Message: '" + testr1 + "'")


	hash = md5bytes(bytes(testr1, encoding='ASCII'), rounds=0x40)
	print("ByteHashMD5-Hex: " + bytes2hex(hash))

	truehash = hashlib.md5()
	truehash.update(bytes(testr1, encoding='ASCII'))
	print("TrueHashMD5-Hex: " + truehash.hexdigest())


	hash = sha1bytes(bytes(testr1, encoding='ASCII'), rounds=0x50)
	print("ByteHashSHA1-Hex: " + bytes2hex(hash))

	truehash = hashlib.sha1()
	truehash.update(bytes(testr1, encoding='ASCII'))
	print("TrueHashSHA1-Hex: " + truehash.hexdigest())


	hash = sha256bytes(bytes(testr1, encoding='ASCII'), rounds=0x40)
	print("ByteHashSHA2-256-Hex: " + bytes2hex(hash))

	truehash = hashlib.sha256()
	truehash.update(bytes(testr1, encoding='ASCII'))
	print("TrueHashSHA2-256-Hex: " + truehash.hexdigest())


	hash = keccak1600_256bytes(bytes(testr1, encoding='ASCII'), rounds=24)
	print("ByteHashSHA3-256-Hex: " + bytes2hex(hash))

	print("TrueHashSHA3-256-Hex: 69070dda01975c8c120c3aada1b282394e7f032fa9cf32f4cb2259a0897dfc04")


	hash = keccak1600_512bytes(bytes(testr1, encoding='ASCII'), rounds=24)
	print("ByteHashSHA3-512-Hex: " + bytes2hex(hash))

	print("TrueHashSHA3-512-Hex: 01dedd5de4ef14642445ba5f5b97c15e47b9ad931326e4b0727cd94cefc44fff23f07bf543139939b49128caf436dc1bdee54fcb24023a08d9403f9b4bf0d450")


# test()



==> anc/fuzzybitsconv.py <==
# This ancillary file to
# "Using fuzzy bits and neural networks to partially invert few rounds
# of some cryptographic hash functions" paper by S.V. Goncharov
# is placed in public domain.

def int2fzb(x, n):
	b = [0.0] * n
	for i in range(n):
		b[i] = x & 1
		x >>= 1
	return b

def str2fzb(s):
	l = len(s)
	b = []
	for i in range(l):
		b += int2fzb(ord(s[i]), 8)
	return b

def fzb2hex(bits, uc=False):
	bits = list(bits) # copy
	for i in range(len(bits)):
		if (bits[i] < 0.5) and (bits[i] > -0.5):
			bits[i] = 0
		else:
			bits[i] = 1
	digsym = "0123456789abcdef"
	if uc == True:
		digsym = "0123456789ABCDEF"
	n = len(bits) >> 3
	s = ""
	for i in range(n):
		hex = bits[((i<<3)+4):((i+1)<<3)]
		s += digsym[hex[0] + (hex[1]<<1) + (hex[2]<<2) + (hex[3]<<3)]
		hex = bits[(i<<3):((i<<3)+4)]
		s += digsym[hex[0] + (hex[1]<<1) + (hex[2]<<2) + (hex[3]<<3)]
	return s

def lebe(bits):
	bits = list(bits) # copy
	n = len(bits) >> 3
	for i in range(n >> 1):
		bits[(i<<3):((i+1)<<3)], bits[((n-1-i)<<3):((n-i)<<3)] = bits[((n-1-i)<<3):((n-i)<<3)], bits[(i<<3):((i+1)<<3)]
	return bits


==> anc/fuzzyhash_backend.py <==
# This ancillary file to
# "Using fuzzy bits and neural networks to partially invert few rounds
# of some cryptographic hash functions" paper by S.V. Goncharov
# is placed in public domain.

import numpy as np
from tensorflow.python.keras import backend as K

import bytehash
from fuzzybitsconv import *

from fuzzyops_backend import *
# from fuzzyops_circ_backend import * # must be imported after previous one to replace NOT, AND, OR, XOR, ADD



MD5_SHIFTS = ((7, 12, 17, 22) * 4) + ((5, 9, 14, 20) * 4) + ((4, 11, 16, 23) * 4) + ((6, 10, 15, 21) * 4)

MD5_ks = (0xd76aa478, 0xe8c7b756, 0x242070db, 0xc1bdceee, 0xf57c0faf, 0x4787c62a, 0xa8304613, 0xfd469501,
		  0x698098d8, 0x8b44f7af, 0xffff5bb1, 0x895cd7be, 0x6b901122, 0xfd987193, 0xa679438e, 0x49b40821,
		  0xf61e2562, 0xc040b340, 0x265e5a51, 0xe9b6c7aa, 0xd62f105d, 0x2441453,  0xd8a1e681, 0xe7d3fbc8,
		  0x21e1cde6, 0xc33707d6, 0xf4d50d87, 0x455a14ed, 0xa9e3e905, 0xfcefa3f8, 0x676f02d9, 0x8d2a4c8a,
		  0xfffa3942, 0x8771f681, 0x6d9d6122, 0xfde5380c, 0xa4beea44, 0x4bdecfa9, 0xf6bb4b60, 0xbebfbc70,
		  0x289b7ec6, 0xeaa127fa, 0xd4ef3085, 0x4881d05,  0xd9d4d039, 0xe6db99e5, 0x1fa27cf8, 0xc4ac5665,
		  0xf4292244, 0x432aff97, 0xab9423a7, 0xfc93a039, 0x655b59c3, 0x8f0ccc92, 0xffeff47d, 0x85845dd1,
		  0x6fa87e4f, 0xfe2ce6e0, 0xa3014314, 0x4e0811a1, 0xf7537e82, 0xbd3af235, 0x2ad7d2bb, 0xeb86d391)
MD5_KS = [[]] * 0x40
for i in range(0x40):
	MD5_KS[i] = K.constant(np.array(int2fzb(MD5_ks[i], 0x20)), dtype='float64')

MD5_A0 = K.constant(np.array(int2fzb(0x67452301, 0x20)), dtype='float64')
MD5_B0 = K.constant(np.array(int2fzb(0xEFCDAB89, 0x20)), dtype='float64')
MD5_C0 = K.constant(np.array(int2fzb(0x98BADCFE, 0x20)), dtype='float64')
MD5_D0 = K.constant(np.array(int2fzb(0x10325476, 0x20)), dtype='float64')


SHA1_K1 = K.constant(np.array(int2fzb(0x5A827999, 0x20)), dtype='float64')
SHA1_K2 = K.constant(np.array(int2fzb(0x6ED9EBA1, 0x20)), dtype='float64')
SHA1_K3 = K.constant(np.array(int2fzb(0x8F1BBCDC, 0x20)), dtype='float64')
SHA1_K4 = K.constant(np.array(int2fzb(0xCA62C1D6, 0x20)), dtype='float64')

SHA1_H0 = K.constant(np.array(int2fzb(0x67452301, 0x20)), dtype='float64')
SHA1_H1 = K.constant(np.array(int2fzb(0xEFCDAB89, 0x20)), dtype='float64')
SHA1_H2 = K.constant(np.array(int2fzb(0x98BADCFE, 0x20)), dtype='float64')
SHA1_H3 = K.constant(np.array(int2fzb(0x10325476, 0x20)), dtype='float64')
SHA1_H4 = K.constant(np.array(int2fzb(0xC3D2E1F0, 0x20)), dtype='float64')


SHA256_ks = (0x428a2f98, 0x71374491, 0xb5c0fbcf, 0xe9b5dba5, 0x3956c25b, 0x59f111f1, 0x923f82a4, 0xab1c5ed5,
             0xd807aa98, 0x12835b01, 0x243185be, 0x550c7dc3, 0x72be5d74, 0x80deb1fe, 0x9bdc06a7, 0xc19bf174,
             0xe49b69c1, 0xefbe4786, 0x0fc19dc6, 0x240ca1cc, 0x2de92c6f, 0x4a7484aa, 0x5cb0a9dc, 0x76f988da,
             0x983e5152, 0xa831c66d, 0xb00327c8, 0xbf597fc7, 0xc6e00bf3, 0xd5a79147, 0x06ca6351, 0x14292967,
             0x27b70a85, 0x2e1b2138, 0x4d2c6dfc, 0x53380d13, 0x650a7354, 0x766a0abb, 0x81c2c92e, 0x92722c85,
             0xa2bfe8a1, 0xa81a664b, 0xc24b8b70, 0xc76c51a3, 0xd192e819, 0xd6990624, 0xf40e3585, 0x106aa070,
             0x19a4c116, 0x1e376c08, 0x2748774c, 0x34b0bcb5, 0x391c0cb3, 0x4ed8aa4a, 0x5b9cca4f, 0x682e6ff3,
             0x748f82ee, 0x78a5636f, 0x84c87814, 0x8cc70208, 0x90befffa, 0xa4506ceb, 0xbef9a3f7, 0xc67178f2)
SHA256_KS = [[]] * 0x40
for i in range(0x40):
	SHA256_KS[i] = K.constant(np.array(int2fzb(SHA256_ks[i], 0x20)), dtype='float64')

SHA256_H0 = K.constant(np.array(int2fzb(0x6a09e667, 0x20)), dtype='float64')
SHA256_H1 = K.constant(np.array(int2fzb(0xbb67ae85, 0x20)), dtype='float64')
SHA256_H2 = K.constant(np.array(int2fzb(0x3c6ef372, 0x20)), dtype='float64')
SHA256_H3 = K.constant(np.array(int2fzb(0xa54ff53a, 0x20)), dtype='float64')
SHA256_H4 = K.constant(np.array(int2fzb(0x510e527f, 0x20)), dtype='float64')
SHA256_H5 = K.constant(np.array(int2fzb(0x9b05688c, 0x20)), dtype='float64')
SHA256_H6 = K.constant(np.array(int2fzb(0x1f83d9ab, 0x20)), dtype='float64')
SHA256_H7 = K.constant(np.array(int2fzb(0x5be0cd19, 0x20)), dtype='float64')


def add32fuzzy(msg, length=0x40, rounds=1): # test; not used further
	return fzadd(msg[:0x20], msg[0x20:])


def md5fuzzy(msg, length, rounds=0x40):
	msg = K.concatenate([msg, np.array(([0.0] * 7) + [1.0] +  ([0.0] * ((0x1C0 - length - 8) & 0x1FF)) + int2fzb(length, 0x40)).astype('float64')])

	a0, b0, c0, d0 = K.identity(MD5_A0), K.identity(MD5_B0), K.identity(MD5_C0), K.identity(MD5_D0)
	
	n = (length + ((0x1C0 - length) & 0x1FF) + 0x40) >> 9

	w = [None for k in range(0x10)]

	for i in range(n):
		chunk = msg[(i<<9):((i+1)<<9)]

		a, b, c, d = K.identity(a0), K.identity(b0), K.identity(c0), K.identity(d0)

		for j in range(0, min(0x10, rounds)):
			w[j] = chunk[(j<<5):((j+1)<<5)]
			f = fzxor(d, fzand(b, fzxor(c, d)))
			g = j
			a, d, c, b = d, c, b, fzadd(b, fzrotl(fzadd(fzadd(fzadd(f, a), MD5_KS[j]), w[g]), MD5_SHIFTS[j]))
		for j in range(0x10, min(0x20, rounds)):
			f = fzxor(c, fzand(d, fzxor(b, c)))
			g = (5*j + 1) & 0xF
			a, d, c, b = d, c, b, fzadd(b, fzrotl(fzadd(fzadd(fzadd(f, a), MD5_KS[j]), w[g]), MD5_SHIFTS[j]))
		for j in range(0x20, min(0x30, rounds)):
			f = fzxor(fzxor(b, c), d)
			g =	(3*j + 5) & 0xF
			a, d, c, b = d, c, b, fzadd(b, fzrotl(fzadd(fzadd(fzadd(f, a), MD5_KS[j]), w[g]), MD5_SHIFTS[j]))
		for j in range(0x30, min(0x40, rounds)):
			f = fzxor(c, fzor(b, fznot(d)))
			g = (7*j) & 0xF
			a, d, c, b = d, c, b, fzadd(b, fzrotl(fzadd(fzadd(fzadd(f, a), MD5_KS[j]), w[g]), MD5_SHIFTS[j]))

		a0, b0, c0, d0 = fzadd(a0, a), fzadd(b0, b), fzadd(c0, c), fzadd(d0, d)

	return K.concatenate([a0, b0, c0, d0])


def sha1fuzzy(msg, length, rounds=0x50):
	msg = K.concatenate([msg, np.array(([0.0] * 7) + [1.0] +  ([0.0] * ((0x1C0 - length - 8) & 0x1FF)) + lebe(int2fzb(length, 0x40))).astype('float64')])

	h0, h1, h2, h3, h4 = K.identity(SHA1_H0), K.identity(SHA1_H1), K.identity(SHA1_H2), K.identity(SHA1_H3), K.identity(SHA1_H4)

	n = (length + ((0x1C0 - length) & 0x1FF) + 0x40) >> 9

	w = [None for k in range(0x50)]

	for i in range(n):
		chunk = msg[(i<<9):((i+1)<<9)]

		a, b, c, d, e = K.identity(h0), K.identity(h1), K.identity(h2), K.identity(h3), K.identity(h4)		

		for j in range(0, min(0x10, rounds)):
			w[j] = lebe4(chunk[(j<<5):((j+1)<<5)])
			f = fzxor(d, fzand(b, fzxor(c, d)))
			a, e, d, c, b = fzadd(fzadd(fzadd(fzadd(fzrotl(a, 5), f), e), SHA1_K1), w[j]), d, c, fzrotl(b, 30), a
		for j in range(0x10, min(0x14, rounds)):
			w[j] = fzrotl(fzxor(fzxor(fzxor(w[j-3], w[j-8]), w[j-0xE]), w[j-0x10]), 1)
			f = fzxor(d, fzand(b, fzxor(c, d)))
			a, e, d, c, b = fzadd(fzadd(fzadd(fzadd(fzrotl(a, 5), f), e), SHA1_K1), w[j]), d, c, fzrotl(b, 30), a
		for j in range(0x14, min(0x28, rounds)):
			w[j] = fzrotl(fzxor(fzxor(fzxor(w[j-3], w[j-8]), w[j-0xE]), w[j-0x10]), 1)
			f = fzxor(fzxor(b, c), d)
			a, e, d, c, b = fzadd(fzadd(fzadd(fzadd(fzrotl(a, 5), f), e), SHA1_K2), w[j]), d, c, fzrotl(b, 30), a
		for j in range(0x28, min(0x3C, rounds)):
			w[j] = fzrotl(fzxor(fzxor(fzxor(w[j-3], w[j-8]), w[j-0xE]), w[j-0x10]), 1)
			f = fzor(fzor(fzand(b, c), fzand(b, d)), fzand(c, d))
			a, e, d, c, b = fzadd(fzadd(fzadd(fzadd(fzrotl(a, 5), f), e), SHA1_K3), w[j]), d, c, fzrotl(b, 30), a
		for j in range(0x3C, min(0x50, rounds)):
			w[j] = fzrotl(fzxor(fzxor(fzxor(w[j-3], w[j-8]), w[j-0xE]), w[j-0x10]), 1)
			f = fzxor(fzxor(b, c), d)
			a, e, d, c, b = fzadd(fzadd(fzadd(fzadd(fzrotl(a, 5), f), e), SHA1_K4), w[j]), d, c, fzrotl(b, 30), a

		h0, h1, h2, h3, h4 = fzadd(h0, a), fzadd(h1, b), fzadd(h2, c), fzadd(h3, d), fzadd(h4, e)

	return K.concatenate([lebe4(h0), lebe4(h1), lebe4(h2), lebe4(h3), lebe4(h4)])


def sha1roundfuzzy(stateAndWord, length=192, rounds=1):
	a, b, c, d, e, word = stateAndWord[:0x20], stateAndWord[0x20:0x40], stateAndWord[0x40:0x60], stateAndWord[0x60:0x80], stateAndWord[0x80:0xA0], stateAndWord[0xA0:]
	f = fzxor(d, fzand(b, fzxor(c, d)))
	a, e, d, c, b = fzadd(fzadd(fzadd(fzadd(fzrotl(a, 5), f), e), SHA1_K1), word), d, c, fzrotl(b, 30), a

	return K.concatenate([a, b, c, d, e])


def sha256fuzzy(msg, length, rounds=0x40):
	msg = K.concatenate([msg, np.array(([0.0] * 7) + [1.0] +  ([0.0] * ((0x1C0 - length - 8) & 0x1FF)) + lebe(int2fzb(length, 0x40))).astype('float64')])

	h0, h1, h2, h3, h4, h5, h6, h7 = K.identity(SHA256_H0), K.identity(SHA256_H1), K.identity(SHA256_H2), K.identity(SHA256_H3), K.identity(SHA256_H4), K.identity(SHA256_H5), K.identity(SHA256_H6), K.identity(SHA256_H7)
	
	n = (length + ((0x1C0 - length) & 0x1FF) + 0x40) >> 9

	w = [None for k in range(0x50)]

	for i in range(n):
		chunk = msg[(i<<9):((i+1)<<9)]

		a, b, c, d, e, f, g, h = K.identity(h0), K.identity(h1), K.identity(h2), K.identity(h3), K.identity(h4), K.identity(h5), K.identity(h6), K.identity(h7)

		for j in range(min(0x40, rounds)):
			if j >= 0x10:
				s = w[j-15]
				s0 = fzxor(fzxor(fzrotr(s, 7), fzrotr(s, 18)), fzshr(s, 3))
				s = w[j-2]
				s1 = fzxor(fzxor(fzrotr(s, 17), fzrotr(s, 19)), fzshr(s, 10))
				w[j] = fzadd(fzadd(fzadd(w[j-16], s0), w[j-7]), s1)
			else:
				w[j] = lebe4(chunk[(j<<5):((j+1)<<5)])

			s1 = fzxor(fzxor(fzrotr(e, 6), fzrotr(e, 11)), fzrotr(e, 25))
			ch = fzor(fzand(e, f), fzand(fznot(e), g)) # fzxor(fzand(e, f), fzand(fznot(e), g)) # same for 0/1-bits
			t1 = fzadd(fzadd(fzadd(fzadd(h, s1), ch), SHA256_KS[j]), w[j])
			s0 = fzxor(fzxor(fzrotr(a, 2), fzrotr(a, 13)), fzrotr(a, 22))
			maj = fzxor(fzxor(fzand(a, b), fzand(a, c)), fzand(b, c))
			t2 = fzadd(s0, maj)

			h, g, f, e, d, c, b, a = g, f, e, fzadd(d, t1), c, b, a, fzadd(t1, t2)

		h0, h1, h2, h3, h4, h5, h6, h7 = fzadd(h0, a), fzadd(h1, b), fzadd(h2, c), fzadd(h3, d), fzadd(h4, e), fzadd(h5, f), fzadd(h6, g), fzadd(h7, h)

	return K.concatenate([lebe4(h0), lebe4(h1), lebe4(h2), lebe4(h3), lebe4(h4), lebe4(h5), lebe4(h6), lebe4(h7)])


# ----------------------------- KECCAK -----------------------------

# Basically it's Gilles Van Assche's implementation
# from https://github.com/gvanas/KeccakCodePackage/blob/master/Standalone/CompactFIPS202/Python/CompactFIPS202.py
# with fuzzy ops

KECCAK_LFSR = [K.constant(np.array(int2fzb(1 << ((1<<j)-1), 0x40)), dtype='float64') for j in range(7)]

def KeccakPermOnLanesFuzzy(lanes, laneWidth, rounds):
    laneWidthMask = laneWidth - 1

    R = 1
    for round in range(rounds):
        # θ
        C = [fzxor(fzxor(fzxor(fzxor(lanes[x][0], lanes[x][1]), lanes[x][2]), lanes[x][3]), lanes[x][4]) for x in range(5)]
        D = [fzxor(C[(x+4)%5], fzrotl(C[(x+1)%5], 1, l=laneWidth)) for x in range(5)]
        lanes = [[fzxor(lanes[x][y], D[x]) for y in range(5)] for x in range(5)]

        # ρ and π
        (x, y) = (1, 0)
        current = lanes[x][y]
        tsum = 0
        for t in range(1, 25):
            tsum += t
            (x, y) = (y, (2*x+3*y)%5)
            (current, lanes[x][y]) = (lanes[x][y], fzrotl(current, tsum & laneWidthMask, l=laneWidth))

        # χ
        for y in range(5):
            T = [lanes[x][y] for x in range(5)]
            for x in range(5):
                lanes[x][y] = fzxor(T[x], fzand(fznot(T[(x+1)%5]), T[(x+2)%5]))

        # ι
        for j in range(7):
            R = ((R << 1) ^ ((R >> 7) * 0x71)) & 0xFF
            if (R & 2):
                lanes[0][0] = fzxor(lanes[0][0], KECCAK_LFSR[j][:laneWidth])

    return lanes


def KeccakPermFuzzy(state, laneWidth, rounds):
    lanes = [[None for y in range(5)] for x in range(5)]
    offset = 0
    for y in range(5):
        for x in range(5):
            lanes[x][y] = state[offset:(offset + laneWidth)]
            offset += laneWidth

    lanes = KeccakPermOnLanesFuzzy(lanes, laneWidth, rounds)

    state = K.variable(np.array([]), dtype='float64')
    for y in range(5):
        for x in range(5):
            state = K.concatenate([state, lanes[x][y]])
    
    return state


def KeccakFuzzy(inputBits, length, outputLen, laneWidth, rounds):
    capacity = outputLen << 1
    rate = 25 * laneWidth - capacity

    state = K.variable(np.zeros(25 * laneWidth), dtype='float64')

    blockSize = 0
    inputOffset = 0

    # === Absorb all the input blocks ===

    while(inputOffset < length):
        blockSize = min(length - inputOffset, rate)
        state = K.concatenate([fzxor(state[:blockSize], inputBits[inputOffset:(inputOffset + blockSize)]), state[blockSize:]])
        inputOffset += blockSize
        if (blockSize == rate):
            state = KeccakPermFuzzy(state, laneWidth, rounds)
            blockSize = 0

    # === Do the padding and switch to the squeezing phase ===

    # XOR with delimitedSuffix 0x06 = 00000110b
    state = K.concatenate([state[:(blockSize+1)], fzxor(state[(blockSize+1):(blockSize+3)], K.ones(2, dtype='float64')), state[(blockSize+3):]])

    # XOR with 0x80 = 10000000b
    state = K.concatenate([state[:(rate-1)], fzxor(state[(rate-1):rate], K.ones(1, dtype='float64')), state[rate:]])

    state = KeccakPermFuzzy(state, laneWidth, rounds)

    # === Squeeze out all the output blocks ===

    outputBits = K.variable(np.array([]), dtype='float64')

    while(outputLen > 0):
        blockSize = min(outputLen, rate)
        outputBits = K.concatenate([outputBits, state[:blockSize]])
        outputLen -= blockSize
        if (outputLen > 0):
            state = KeccakPermFuzzy(state, laneWidth, rounds)

    return outputBits


def keccak1600_256fuzzy(msg, length, rounds=24):
    return KeccakFuzzy(msg, length, 256, 64, rounds)


def keccak1600_512fuzzy(msg, length, rounds=24):
    return KeccakFuzzy(msg, length, 512, 64, rounds)


def keccak1600_128fuzzy(msg, length, rounds=24):
    return KeccakFuzzy(msg, length, 128, 64, rounds)


def keccak1600_80fuzzy(msg, length, rounds=24):
    return KeccakFuzzy(msg, length, 80, 64, rounds)


def keccak200_80fuzzy(msg, length, rounds=18):
    return KeccakFuzzy(msg, length, 80, 8, rounds)


def keccak1600_Rfuzzy(state, length=1600, rounds=1):
    return KeccakPermFuzzy(state, 64, rounds=rounds)


def keccak200_Rfuzzy(state, length=200, rounds=1):
    return KeccakPermFuzzy(state, 8, rounds=rounds)

# ----------------------------------------------------------------


def test():
	msgstr = "The quick brown fox jumps over the lazy dog"

	msgbits = str2fzb(msgstr)

	# msgbits[0] = 0.1

	msg = np.array(msgbits).astype('float64')

	fuzzhashmd5 = K.eval(md5fuzzy(K.variable(msg, dtype='float64'), length=len(msg), rounds=2))
	fuzzhash1 = K.eval(sha1fuzzy(K.variable(msg, dtype='float64'), length=len(msg), rounds=2))
	fuzzhash2_256 = K.eval(sha256fuzzy(K.variable(msg, dtype='float64'), length=len(msg), rounds=2))
	fuzzhash3_256 = K.eval(keccak1600_256fuzzy(K.variable(msg, dtype='float64'), length=len(msg), rounds=2))

	print("FuzzHashMD5-Hex:", fzb2hex(fuzzhashmd5))
	print("ByteHashMD5-Hex:", bytehash.bytes2hex(bytehash.md5bytes(bytes(msgstr, encoding='ASCII'), rounds=2)))

	print("FuzzHashSHA1-160-Hex:", fzb2hex(fuzzhash1))
	print("ByteHashSHA1-160-Hex:", bytehash.bytes2hex(bytehash.sha1bytes(bytes(msgstr, encoding='ASCII'), rounds=2)))

	print("FuzzHashSHA2-256-Hex:", fzb2hex(fuzzhash2_256))
	print("ByteHashSHA2-256-Hex:", bytehash.bytes2hex(bytehash.sha256bytes(bytes(msgstr, encoding='ASCII'), rounds=2)))

	print("FuzzHashSHA3-256-Hex:", fzb2hex(fuzzhash3_256))
	print("ByteHashSHA3-256-Hex:", bytehash.bytes2hex(bytehash.keccak1600_256bytes(bytes(msgstr, encoding='ASCII'), rounds=2)))


# test()



==> anc/fuzzyhash_numpy.py <==
# This ancillary file to
# "Using fuzzy bits and neural networks to partially invert few rounds
# of some cryptographic hash functions" paper by S.V. Goncharov
# is placed in public domain.

import numpy as np

import bytehash
from fuzzybitsconv import *

from fuzzyops_numpy import *
# from fuzzyops_circ_numpy import * # must be imported after previous one to replace NOT, OR, AND, XOR, ADD



MD5_SHIFTS = ((7, 12, 17, 22) * 4) + ((5, 9, 14, 20) * 4) + ((4, 11, 16, 23) * 4) + ((6, 10, 15, 21) * 4)

MD5_ks = (0xd76aa478, 0xe8c7b756, 0x242070db, 0xc1bdceee, 0xf57c0faf, 0x4787c62a, 0xa8304613, 0xfd469501,
		  0x698098d8, 0x8b44f7af, 0xffff5bb1, 0x895cd7be, 0x6b901122, 0xfd987193, 0xa679438e, 0x49b40821,
		  0xf61e2562, 0xc040b340, 0x265e5a51, 0xe9b6c7aa, 0xd62f105d, 0x2441453,  0xd8a1e681, 0xe7d3fbc8,
		  0x21e1cde6, 0xc33707d6, 0xf4d50d87, 0x455a14ed, 0xa9e3e905, 0xfcefa3f8, 0x676f02d9, 0x8d2a4c8a,
		  0xfffa3942, 0x8771f681, 0x6d9d6122, 0xfde5380c, 0xa4beea44, 0x4bdecfa9, 0xf6bb4b60, 0xbebfbc70,
		  0x289b7ec6, 0xeaa127fa, 0xd4ef3085, 0x4881d05,  0xd9d4d039, 0xe6db99e5, 0x1fa27cf8, 0xc4ac5665,
		  0xf4292244, 0x432aff97, 0xab9423a7, 0xfc93a039, 0x655b59c3, 0x8f0ccc92, 0xffeff47d, 0x85845dd1,
		  0x6fa87e4f, 0xfe2ce6e0, 0xa3014314, 0x4e0811a1, 0xf7537e82, 0xbd3af235, 0x2ad7d2bb, 0xeb86d391)
MD5_KS = [np.array(int2fzb(MD5_ks[i], 0x20)).astype('float64') for i in range(0x40)]

MD5_A0 = np.array(int2fzb(0x67452301, 0x20)).astype('float64')
MD5_B0 = np.array(int2fzb(0xEFCDAB89, 0x20)).astype('float64')
MD5_C0 = np.array(int2fzb(0x98BADCFE, 0x20)).astype('float64')
MD5_D0 = np.array(int2fzb(0x10325476, 0x20)).astype('float64')


SHA1_K1 = np.array(int2fzb(0x5A827999, 0x20)).astype('float64')
SHA1_K2 = np.array(int2fzb(0x6ED9EBA1, 0x20)).astype('float64')
SHA1_K3 = np.array(int2fzb(0x8F1BBCDC, 0x20)).astype('float64')
SHA1_K4 = np.array(int2fzb(0xCA62C1D6, 0x20)).astype('float64')

SHA1_H0 = np.array(int2fzb(0x67452301, 0x20)).astype('float64')
SHA1_H1 = np.array(int2fzb(0xEFCDAB89, 0x20)).astype('float64')
SHA1_H2 = np.array(int2fzb(0x98BADCFE, 0x20)).astype('float64')
SHA1_H3 = np.array(int2fzb(0x10325476, 0x20)).astype('float64')
SHA1_H4 = np.array(int2fzb(0xC3D2E1F0, 0x20)).astype('float64')


SHA256_ks = (0x428a2f98, 0x71374491, 0xb5c0fbcf, 0xe9b5dba5, 0x3956c25b, 0x59f111f1, 0x923f82a4, 0xab1c5ed5,
             0xd807aa98, 0x12835b01, 0x243185be, 0x550c7dc3, 0x72be5d74, 0x80deb1fe, 0x9bdc06a7, 0xc19bf174,
             0xe49b69c1, 0xefbe4786, 0x0fc19dc6, 0x240ca1cc, 0x2de92c6f, 0x4a7484aa, 0x5cb0a9dc, 0x76f988da,
             0x983e5152, 0xa831c66d, 0xb00327c8, 0xbf597fc7, 0xc6e00bf3, 0xd5a79147, 0x06ca6351, 0x14292967,
             0x27b70a85, 0x2e1b2138, 0x4d2c6dfc, 0x53380d13, 0x650a7354, 0x766a0abb, 0x81c2c92e, 0x92722c85,
             0xa2bfe8a1, 0xa81a664b, 0xc24b8b70, 0xc76c51a3, 0xd192e819, 0xd6990624, 0xf40e3585, 0x106aa070,
             0x19a4c116, 0x1e376c08, 0x2748774c, 0x34b0bcb5, 0x391c0cb3, 0x4ed8aa4a, 0x5b9cca4f, 0x682e6ff3,
             0x748f82ee, 0x78a5636f, 0x84c87814, 0x8cc70208, 0x90befffa, 0xa4506ceb, 0xbef9a3f7, 0xc67178f2)
SHA256_KS = [np.array(int2fzb(SHA256_ks[i], 0x20)).astype('float64') for i in range(0x40)]

SHA256_H0 = np.array(int2fzb(0x6a09e667, 0x20)).astype('float64')
SHA256_H1 = np.array(int2fzb(0xbb67ae85, 0x20)).astype('float64')
SHA256_H2 = np.array(int2fzb(0x3c6ef372, 0x20)).astype('float64')
SHA256_H3 = np.array(int2fzb(0xa54ff53a, 0x20)).astype('float64')
SHA256_H4 = np.array(int2fzb(0x510e527f, 0x20)).astype('float64')
SHA256_H5 = np.array(int2fzb(0x9b05688c, 0x20)).astype('float64')
SHA256_H6 = np.array(int2fzb(0x1f83d9ab, 0x20)).astype('float64')
SHA256_H7 = np.array(int2fzb(0x5be0cd19, 0x20)).astype('float64')


def add32fuzzy(msg, rounds=1): # test; not used further
	return fzadd(msg[:0x20], msg[0x20:])


def md5fuzzy(msg, rounds=0x40):
	length = len(msg)
	msg = np.concatenate([msg, [0.0] * 7, [1.0], [0.0] * ((0x1C0 - length - 8) & 0x1FF), int2fzb(length, 0x40)])

	a0, b0, c0, d0 = MD5_A0.copy(), MD5_B0.copy(), MD5_C0.copy(), MD5_D0.copy()

	n = (length + ((0x1C0 - length) & 0x1FF) + 0x40) >> 9

	w = [None for k in range(0x10)]

	for i in range(n):
		chunk = msg[(i<<9):((i+1)<<9)]

		a, b, c, d = a0.copy(), b0.copy(), c0.copy(), d0.copy()

		for j in range(0, min(0x10, rounds)):
			w[j] = chunk[(j<<5):((j+1)<<5)]
			f = fzxor(d, fzand(b, fzxor(c, d)))
			g = j
			a, d, c, b = d, c, b, fzadd(b, fzrotl(fzadd(fzadd(fzadd(f, a), MD5_KS[j]), w[g]), MD5_SHIFTS[j]))
		for j in range(0x10, min(0x20, rounds)):
			f = fzxor(c, fzand(d, fzxor(b, c)))
			g = (5*j + 1) & 0xF
			a, d, c, b = d, c, b, fzadd(b, fzrotl(fzadd(fzadd(fzadd(f, a), MD5_KS[j]), w[g]), MD5_SHIFTS[j]))
		for j in range(0x20, min(0x30, rounds)):
			f = fzxor(fzxor(b, c), d)
			g = (3*j + 5) & 0xF
			a, d, c, b = d, c, b, fzadd(b, fzrotl(fzadd(fzadd(fzadd(f, a), MD5_KS[j]), w[g]), MD5_SHIFTS[j]))
		for j in range(0x30, min(0x40, rounds)):
			f = fzxor(c, fzor(b, fznot(d)))
			g = (7*j) & 0xF
			a, d, c, b = d, c, b, fzadd(b, fzrotl(fzadd(fzadd(fzadd(f, a), MD5_KS[j]), w[g]), MD5_SHIFTS[j]))

		a0, b0, c0, d0 = fzadd(a0, a), fzadd(b0, b), fzadd(c0, c), fzadd(d0, d)

	return np.concatenate([a0, b0, c0, d0])


def sha1fuzzy(msg, rounds=0x50):
	length = len(msg)
	msg = np.concatenate([msg, [0.0] * 7, [1.0], [0.0] * ((0x1C0 - length - 8) & 0x1FF), lebe(int2fzb(length, 0x40))])

	h0, h1, h2, h3, h4 = SHA1_H0.copy(), SHA1_H1.copy(), SHA1_H2.copy(), SHA1_H3.copy(), SHA1_H4.copy()
	
	n = (length + ((0x1C0 - length) & 0x1FF) + 0x40) >> 9

	w = [None for k in range(0x50)]

	for i in range(n):
		chunk = msg[(i<<9):((i+1)<<9)]

		a, b, c, d, e = h0.copy(), h1.copy(), h2.copy(), h3.copy(), h4.copy()

		for j in range(0, min(0x10, rounds)):
			w[j] = lebe4(chunk[(j<<5):((j+1)<<5)])
			f = fzxor(d, fzand(b, fzxor(c, d)))
			a, e, d, c, b = fzadd(fzadd(fzadd(fzadd(fzrotl(a, 5), f), e), SHA1_K1), w[j]), d, c, fzrotl(b, 30), a
		for j in range(0x10, min(0x14, rounds)):
			w[j] = fzrotl(fzxor(fzxor(fzxor(w[j-3], w[j-8]), w[j-0xE]), w[j-0x10]), 1)
			f = fzxor(d, fzand(b, fzxor(c, d)))
			a, e, d, c, b = fzadd(fzadd(fzadd(fzadd(fzrotl(a, 5), f), e), SHA1_K1), w[j]), d, c, fzrotl(b, 30), a
		for j in range(0x14, min(0x28, rounds)):
			w[j] = fzrotl(fzxor(fzxor(fzxor(w[j-3], w[j-8]), w[j-0xE]), w[j-0x10]), 1)
			f = fzxor(fzxor(b, c), d)
			a, e, d, c, b = fzadd(fzadd(fzadd(fzadd(fzrotl(a, 5), f), e), SHA1_K2), w[j]), d, c, fzrotl(b, 30), a
		for j in range(0x28, min(0x3C, rounds)):
			w[j] = fzrotl(fzxor(fzxor(fzxor(w[j-3], w[j-8]), w[j-0xE]), w[j-0x10]), 1)
			f = fzor(fzor(fzand(b, c), fzand(b, d)), fzand(c, d))
			a, e, d, c, b = fzadd(fzadd(fzadd(fzadd(fzrotl(a, 5), f), e), SHA1_K3), w[j]), d, c, fzrotl(b, 30), a
		for j in range(0x3C, min(0x50, rounds)):
			w[j] = fzrotl(fzxor(fzxor(fzxor(w[j-3], w[j-8]), w[j-0xE]), w[j-0x10]), 1)
			f = fzxor(fzxor(b, c), d)
			a, e, d, c, b = fzadd(fzadd(fzadd(fzadd(fzrotl(a, 5), f), e), SHA1_K4), w[j]), d, c, fzrotl(b, 30), a

		h0, h1, h2, h3, h4 = fzadd(h0, a), fzadd(h1, b), fzadd(h2, c), fzadd(h3, d), fzadd(h4, e)

	return np.concatenate([lebe4(h0), lebe4(h1), lebe4(h2), lebe4(h3), lebe(h4)])


def sha1roundfuzzy(stateAndWord, rounds=1):
	a, b, c, d, e, word = stateAndWord[:0x20], stateAndWord[0x20:0x40], stateAndWord[0x40:0x60], stateAndWord[0x60:0x80], stateAndWord[0x80:0xA0], stateAndWord[0xA0:]
	f = fzxor(d, fzand(b, fzxor(c, d)))
	a, e, d, c, b = fzadd(fzadd(fzadd(fzadd(fzrotl(a, 5), f), e), SHA1_K1), word), d, c, fzrotl(b, 30), a

	return np.concatenate([a, b, c, d, e])


def sha256fuzzy(msg, rounds=0x40):
	length = len(msg)
	msg = np.concatenate([msg, [0.0] * 7, [1.0], [0.0] * ((0x1C0 - length - 8) & 0x1FF), lebe(int2fzb(length, 0x40))])

	h0, h1, h2, h3, h4, h5, h6, h7 = SHA256_H0.copy(), SHA256_H1.copy(), SHA256_H2.copy(), SHA256_H3.copy(), SHA256_H4.copy(), SHA256_H5.copy(), SHA256_H6.copy(), SHA256_H7.copy()
	
	n = (length + ((0x1C0 - length) & 0x1FF) + 0x40) >> 9

	w = [None for k in range(0x40)]

	for i in range(n):
		chunk = msg[(i<<9):((i+1)<<9)]

		a, b, c, d, e, f, g, h = h0.copy(), h1.copy(), h2.copy(), h3.copy(), h4.copy(), h5.copy(), h6.copy(), h7.copy()

		for j in range(min(0x40, rounds)):
			if j >= 0x10:
				s = w[j-15]
				s0 = fzxor(fzxor(fzrotr(s, 7), fzrotr(s, 18)), fzshr(s, 3))
				s = w[j-2]
				s1 = fzxor(fzxor(fzrotr(s, 17), fzrotr(s, 19)), fzshr(s, 10))
				w[j] = fzadd(fzadd(fzadd(w[j-16], s0), w[j-7]), s1)
			else:
				w[j] = lebe4(chunk[(j<<5):((j+1)<<5)])

			s1 = fzxor(fzxor(fzrotr(e, 6), fzrotr(e, 11)), fzrotr(e, 25))
			ch = fzor(fzand(e, f), fzand(fznot(e), g)) # fzxor(fzand(e, f), fzand(fznot(e), g)) # same for 0/1-bits
			t1 = fzadd(fzadd(fzadd(fzadd(h, s1), ch), SHA256_KS[j]), w[j])
			s0 = fzxor(fzxor(fzrotr(a, 2), fzrotr(a, 13)), fzrotr(a, 22))
			maj = fzxor(fzxor(fzand(a, b), fzand(a, c)), fzand(b, c))
			t2 = fzadd(s0, maj)

			h, g, f, e, d, c, b, a = g, f, e, fzadd(d, t1), c, b, a, fzadd(t1, t2)
	
		h0, h1, h2, h3, h4, h5, h6, h7 = fzadd(h0, a), fzadd(h1, b), fzadd(h2, c), fzadd(h3, d), fzadd(h4, e), fzadd(h5, f), fzadd(h6, g), fzadd(h7, h)

	return np.concatenate([lebe4(h0), lebe4(h1), lebe4(h2), lebe4(h3), lebe4(h4), lebe4(h5), lebe4(h6), lebe4(h7)])


# ----------------------------- KECCAK -----------------------------

# Basically it's Gilles Van Assche's implementation
# from https://github.com/gvanas/KeccakCodePackage/blob/master/Standalone/CompactFIPS202/Python/CompactFIPS202.py
# with fuzzy ops

KECCAK_LFSR = [np.array(int2fzb(1 << ((1<<j)-1), 0x40)).astype('float64') for j in range(7)]

def KeccakPermOnLanesFuzzy(lanes, laneWidth, rounds):
    laneWidthMask = laneWidth - 1

    R = 1
    for round in range(rounds):
        # θ
        C = [fzxor(fzxor(fzxor(fzxor(lanes[x][0], lanes[x][1]), lanes[x][2]), lanes[x][3]), lanes[x][4]) for x in range(5)]
        D = [fzxor(C[(x+4)%5], fzrotl(C[(x+1)%5], 1, l=laneWidth)) for x in range(5)]
        lanes = [[fzxor(lanes[x][y], D[x]) for y in range(5)] for x in range(5)]

        # ρ and π
        (x, y) = (1, 0)
        current = lanes[x][y]
        tsum = 0
        for t in range(1, 25):
            tsum += t
            (x, y) = (y, (2*x+3*y)%5)
            (current, lanes[x][y]) = (lanes[x][y], fzrotl(current, tsum & laneWidthMask, l=laneWidth))

        # χ
        for y in range(5):
            T = [lanes[x][y] for x in range(5)]
            for x in range(5):
                lanes[x][y] = fzxor(T[x], fzand(fznot(T[(x+1)%5]), T[(x+2)%5]))

        # ι
        for j in range(7):
            R = ((R << 1) ^ ((R >> 7) * 0x71)) & 0xFF
            if (R & 2):
                lanes[0][0] = fzxor(lanes[0][0], KECCAK_LFSR[j][:laneWidth])

    return lanes


def KeccakPermFuzzy(state, laneWidth, rounds):
    lanes = [[None for y in range(5)] for x in range(5)]
    offset = 0
    for y in range(5):
        for x in range(5):
            lanes[x][y] = state[offset:(offset + laneWidth)]
            offset += laneWidth

    lanes = KeccakPermOnLanesFuzzy(lanes, laneWidth, rounds)

    state = np.array([]).astype('float64')
    for y in range(5):
        for x in range(5):
            state = np.concatenate([state, lanes[x][y]])
    
    return state


def KeccakFuzzy(inputBits, outputLen, laneWidth, rounds):
    capacity = outputLen << 1
    rate = 25 * laneWidth - capacity

    length = len(inputBits)

    state = np.zeros(25 * laneWidth).astype('float64')

    blockSize = 0
    inputOffset = 0

    # === Absorb all the input blocks ===

    while(inputOffset < length):
        blockSize = min(length - inputOffset, rate)
        state = np.concatenate([fzxor(state[:blockSize], inputBits[inputOffset:(inputOffset + blockSize)]), state[blockSize:]])
        inputOffset += blockSize
        if (blockSize == rate):
            state = KeccakPermFuzzy(state, laneWidth, rounds)
            blockSize = 0

    # === Do the padding and switch to the squeezing phase ===

    # XOR with delimitedSuffix 0x06 = 00000110b
    state = np.concatenate([state[:(blockSize+1)], fzxor(state[(blockSize+1):(blockSize+3)], np.ones(2).astype('float64')), state[(blockSize+3):]])

    # XOR with 0x80 = 10000000b
    state = np.concatenate([state[:(rate-1)], fzxor(state[(rate-1):rate], np.ones(1).astype('float64')), state[rate:]])

    state = KeccakPermFuzzy(state, laneWidth, rounds)

    # === Squeeze out all the output blocks ===

    outputBits = np.array([]).astype('float64')

    while(outputLen > 0):
        blockSize = min(outputLen, rate)
        outputBits = np.concatenate([outputBits, state[:blockSize]])
        outputLen -= blockSize
        if (outputLen > 0):
            state = KeccakPermFuzzy(state, laneWidth, rounds)

    return outputBits


def keccak1600_256fuzzy(msg, rounds=24):
    return KeccakFuzzy(msg, 256, 64, rounds)


def keccak1600_512fuzzy(msg, rounds=24):
    return KeccakFuzzy(msg, 512, 64, rounds)


def keccak1600_128fuzzy(msg, rounds=24):
    return KeccakFuzzy(msg, 128, 64, rounds)


def keccak1600_80fuzzy(msg, rounds=24):
    return KeccakFuzzy(msg, 80, 64, rounds)


def keccak200_80fuzzy(msg, rounds=18):
    return KeccakFuzzy(msg, 80, 8, rounds)


def keccak1600_Rfuzzy(state, rounds=1):
    return KeccakPermFuzzy(state, 64, rounds=rounds)


def keccak200_Rfuzzy(state, rounds=1):
    return KeccakPermFuzzy(state, 8, rounds=rounds)

# ----------------------------------------------------------------


def test():
	msgstr = "The quick brown fox jumps over the lazy dog"

	msgbits = str2fzb(msgstr)

	# msgbits[0] = 0.00000000000001
	# msgbits[1] = 0.000000001

	msg = np.array(msgbits).astype('float64')

	fuzzhashmd5 = md5fuzzy(msg, rounds=0x40)
	fuzzhash1 = sha1fuzzy(msg, rounds=0x50)
	fuzzhash2_256 = sha256fuzzy(msg, rounds=0x40)
	fuzzhash3_256 = keccak1600_256fuzzy(msg, rounds=24)

	# print("FuzzHashMD5:", fuzzhashmd5)
	print("FuzzHashMD5-Hex:", fzb2hex(fuzzhashmd5))
	print("ByteHashMD5-Hex:", bytehash.bytes2hex(bytehash.md5bytes(bytes(msgstr, encoding='ASCII'), rounds=0x40)))

	# print("FuzzHashSHA1-160:", fuzzhash1)
	print("FuzzHashSHA1-160-Hex:", fzb2hex(fuzzhash1))
	print("ByteHashSHA1-160-Hex:", bytehash.bytes2hex(bytehash.sha1bytes(bytes(msgstr, encoding='ASCII'), rounds=0x50)))

	# print("FuzzHashSHA2-256:", fuzzhash2_256)
	print("FuzzHashSHA2-256-Hex:", fzb2hex(fuzzhash2_256))
	print("ByteHashSHA2-256-Hex:", bytehash.bytes2hex(bytehash.sha256bytes(bytes(msgstr, encoding='ASCII'), rounds=0x40)))

	# print("FuzzHashSHA3-256:", fuzzhash3_256)
	print("FuzzHashSHA3-256-Hex:", fzb2hex(fuzzhash3_256))
	print("ByteHashSHA3-256-Hex:", bytehash.bytes2hex(bytehash.keccak1600_256bytes(bytes(msgstr, encoding='ASCII'), rounds=24)))


# test()



==> anc/fuzzyops_backend.py <==
# This ancillary file to
# "Using fuzzy bits and neural networks to partially invert few rounds
# of some cryptographic hash functions" paper by S.V. Goncharov
# is placed in public domain.

import numpy as np
from tensorflow.python.keras import backend as K



def lebe4(w):
	return K.concatenate([w[0x18:0x20], w[0x10:0x18], w[8:0x10], w[0:8]])


def fznot(w):
	return 1.0 - w


def fzor(w1, w2):
	# return K.maximum(w1, w2)
	return w1 + w2 - w1 * w2 # it's associative...


def fzand(w1, w2):
	# return K.minimum(w1, w2)
	return w1 * w2


def fzxor(w1, w2):
	# return K.maximum(K.minimum(w1, 1.0 - w2), K.minimum(1.0 - w1, w2))
	# return (w1 - w2) * (w1 - w2)

	# w1n, w2n = 1.0 - w1, 1.0 - w2
	# m1, m2 = w1 * w2n, w1n * w2
	# return m1 + m2 - m1 * m2 # ((fznot A) fzand B) fzor (A fzand (fznot B))

	return w1 * (1.0 - w2) + (1.0 - w1) * w2 # associative...


def fzadd(w1, w2, l=0x20):
	# r = K.variable(np.array([]), dtype='float64')
	# r = K.variable(np.array([0.0] * l), dtype='float64')
	c = K.variable(np.array([0.0]), dtype='float64')

	x = w1 * (1.0 - w2) + (1.0 - w1) * w2
	s1 = w1 + w2 # vectorization is faster...

	ss = []

	for i in range(l):
		# b1, b2 = w1[i], w2[i]

		# s = fzxor(fzxor(b1, b2), c)
		# c = fzor(fzor(fzand(fzand(1.0 - b1, b2), c), fzand(fzand(b1, 1.0 - b2), c)), fzor(fzand(fzand(b1, b2), 1.0 - c), fzand(fzand(b1, b2), c)))

		# s1 = fzxor(b1, b2)
		# c1 = fzand(b1, b2)
		# s = fzxor(s1, c)
		# c2 = fzand(s1, c)
		# c = fzxor(c1, c2) # full adder

		# s = b1 * (1.0 - b2) + (1.0 - b1) * b2
		# s = s * (1.0 - c) + (1.0 - s) * c
		# c = 0.5 * (b1 + b2 + c - s) # "interpolation" inside (b1;b2;c)-cube, based on values in 8 vertices
		xi = x[i]
		s = xi * (1.0 - c) + (1.0 - xi) * c
		ss.append(s)
		c = 0.5 * (s1[i] + c - s) # same, but faster a little

		# t = b1 + b2 + c
		# s = 0.5 * (1.0 - K.cos(np.pi * t))
		# c = 0.5 * (t - s)

		# t = b1 + b2 + c
		# s = K.minimum(t, 4.0 - t)
		# s = K.minimum(s, 2.0 - s)
		# c = 0.5 * (t - s)

		# t = b1 + b2 + c
		# c = K.minimum(K.maximum(t - 1.0, 0.0), 1.0)
		# s = t - 2.0 * c # same as previous...

		# r = K.concatenate([r, s])
		# r = r[i].assign(s[0]) # doesn't work...
	
	return K.concatenate(ss)


def fzrotl(w, n=1, l=0x20):
	return K.concatenate([w[(l-n):], w[:(l-n)]])


def fzrotr(w, n=1, l=0x20):
	return K.concatenate([w[n:], w[:n]])


def fzshl(w, n=1, l=0x20):
	return K.concatenate([K.zeros(n), w[:(l-n)]])


def fzshr(w, n=1, l=0x20):
	return K.concatenate([w[n:], K.zeros(n)])


==> anc/fuzzyops_circ_backend.py <==
# This ancillary file to
# "Using fuzzy bits and neural networks to partially invert few rounds
# of some cryptographic hash functions" paper by S.V. Goncharov
# is placed in public domain.

import numpy as np
from tensorflow.python.keras import backend as K



def fznot(w):
	a = w + 1.0
	return a - 2.0 * K.cast(K.greater(a, 1.0), dtype='float64')


def fzand(w1, w2):
	return w1 * w2


def fzor(w1, w2):
	a = w1 + w2 - w1 * w2 # = 1 - (1 - w1)(1 - w2) <= 1
	return a + 2.0 * K.cast(K.less_equal(a, -1.0), dtype='float64')


def fzxor(w1, w2):
	a = w1 + w2
	return a + 2.0 * K.cast(K.less_equal(a, -1.0), dtype='float64') - 2.0 * K.cast(K.greater(a, 1.0), dtype='float64')


def fzadd(w1, w2, l=0x20):
	# r = K.variable(np.array([]), dtype='float64')
	c = K.variable(np.array([0.0]), dtype='float64')

	s1 = fzxor(w1, w2)
	a = w1 * w2 # fzand(w1, w2) # vectorization

	ss = []

	for i in range(l):
		# b1, b2 = w1[i], w2[i]
		# s1 = fzxor(b1, b2)
		# s = fzxor(s1, c)
		# c = fzxor(fzand(b1, b2), fzand(s1, c))
		s1i = s1[i]
		ss.append(fzxor(s1i, c))
		c = fzxor(a[i], s1i * c) # same, faster

		# r = K.concatenate([r, s])
	
	return K.concatenate(ss)



==> anc/fuzzyops_circ_numpy.py <==
# This ancillary file to
# "Using fuzzy bits and neural networks to partially invert few rounds
# of some cryptographic hash functions" paper by S.V. Goncharov
# is placed in public domain.

import numpy as np



def fznot(w):
	a = w + 1.0
	return a - 2.0 * np.greater(a, 1.0).astype('float64')


def fzand(w1, w2):
	return w1 * w2


def fzor(w1, w2):
	a = w1 + w2 - w1 * w2 # = 1 - (1 - w1)(1 - w2) <= 1
	return a + 2.0 * np.less_equal(a, -1.0).astype('float64')


def fzxor(w1, w2):
	a = w1 + w2
	return a + 2.0 * np.less_equal(a, -1.0).astype('float64') - 2.0 * np.greater(a, 1.0).astype('float64')


def fzadd(w1, w2, l=0x20):
	r = np.zeros(l).astype('float64')
	c = np.zeros(1).astype('float64')

	s1 = fzxor(w1, w2)
	a = w1 * w2 # fzand(w1, w2) # vectorization

	for i in range(l):
		# b1, b2 = w1[i], w2[i]
		# s1 = fzxor(b1, b2)
		# s = fzxor(s1, c)
		# c = fzxor(fzand(b1, b2), fzand(s1, c))
		s1i = s1[i]
		r[i] = fzxor(s1i, c)
		c = fzxor(a[i], s1i * c) # same, faster
	
	return r



==> anc/fuzzyops_numpy.py <==
# This ancillary file to
# "Using fuzzy bits and neural networks to partially invert few rounds
# of some cryptographic hash functions" paper by S.V. Goncharov
# is placed in public domain.

import numpy as np



def lebe4(w, l=0x20): # reverse bit order (little-endian <-> big-endian)
	return np.concatenate([w[0x18:0x20], w[0x10:0x18], w[8:0x10], w[0:8]])


def fznot(w):
	return 1.0 - w


def fzor(w1, w2):
	# return np.maximum(w1, w2)
	return w1 + w2 - w1 * w2 # it's associative...


def fzand(w1, w2):
	# return np.minimum(w1, w2)
	return w1 * w2


def fzxor(w1, w2):
	# return np.maximum(np.minimum(w1, 1.0 - w2), np.minimum(1.0 - w1, w2))
	# return (w1 - w2) * (w1 - w2)

	# w1n, w2n = 1.0 - w1, 1.0 - w2
	# m1, m2 = w1 * w2n, w1n * w2
	# return m1 + m2 - m1 * m2 # ((fznot A) fzand B) fzor (A fzand (fznot B))

	return w1 * (1.0 - w2) + (1.0 - w1) * w2 # associative...


def fzadd(w1, w2, l=0x20):
	# r = np.array([]).astype('float64')
	# c = np.array([0.0]).astype('float64')
	r = np.zeros(l).astype('float64')
	c = np.zeros(1).astype('float64')

	x = w1 * (1.0 - w2) + (1.0 - w1) * w2
	s1 = w1 + w2 # vectorization is faster...

	for i in range(l):
		# b1, b2 = w1[i], w2[i]

		# s = fzxor(fzxor(b1, b2), c)
		# c = fzor(fzor(fzand(fzand(1.0 - b1, b2), c), fzand(fzand(b1, 1.0 - b2), c)), fzor(fzand(fzand(b1, b2), 1.0 - c), fzand(fzand(b1, b2), c)))

		# s1 = fzxor(b1, b2)
		# c1 = fzand(b1, b2)
		# s = fzxor(s1, c)
		# c2 = fzand(s1, c)
		# c = fzxor(c1, c2) # full adder

		# s = b1 * (1.0 - b2) + (1.0 - b1) * b2
		# s = s * (1.0 - c) + (1.0 - s) * c
		# c = 0.5 * (b1 + b2 + c - s) # "interpolation" inside (b1;b2;c)-cube, based on values in 8 vertices
		xi = x[i]
		s = xi * (1.0 - c) + (1.0 - xi) * c
		c = 0.5 * (s1[i] + c - s) # same, but faster a little

		# t = b1 + b2 + c
		# s = 0.5 * (1.0 - np.cos(np.pi * t))
		# c = 0.5 * (t - s)

		# t = b1 + b2 + c
		# s = np.minimum(t, 4.0 - t)
		# s = np.minimum(s, 2.0 - s)
		# c = 0.5 * (t - s)

		# t = b1 + b2 + c
		# c = np.minimum(np.maximum(t - 1.0, 0.0), 1.0)
		# s = t - 2.0 * c # same as previous...

		# r = np.concatenate([r, s])
		r[i] = s[0]
	
	return r


def fzrotl(w, n=1, l=0x20):
	return np.concatenate([w[(l-n):], w[:(l-n)]])


def fzrotr(w, n=1, l=0x20):
	return np.concatenate([w[n:], w[:n]])


def fzshl(w, n=1, l=0x20):
	return np.concatenate([np.zeros(n), w[:(l-n)]])


def fzshr(w, n=1, l=0x20):
	return np.concatenate([w[n:], np.zeros(n)])



==> anc/learnfuzzyhashinversion.py <==
# This ancillary file to
# "Using fuzzy bits and neural networks to partially invert few rounds
# of some cryptographic hash functions" paper by S.V. Goncharov
# is placed in public domain.

import numpy as np

from tensorflow import keras
from tensorflow.python.keras.engine.network import Network
from tensorflow.python.keras.models import Sequential, Model, load_model
from tensorflow.python.keras.layers import Dense, Dropout, GaussianNoise
from tensorflow.python.keras.layers.normalization import BatchNormalization
from tensorflow.python.keras.regularizers import l1 as reg_l1, l2 as reg_l2, l1_l2 as reg_l1_l2
from tensorflow.python.keras.optimizers import SGD, RMSprop, Adam, Adagrad, Adadelta, Nadam
from tensorflow.python.keras import backend as K
from tensorflow.python.keras.callbacks import TensorBoard, CSVLogger, ReduceLROnPlateau


from fuzzybitsconv import *
import fuzzyhash_numpy as fhnp
import fuzzyhash_backend as fhbe



LOAD_MODEL = False
SAVE_MODEL = False
MODEL_FILENAME = "model_learnfuzzyhash.h5"


USE_TENSORBOARD = False
TENSORBOARD_LOGDIR = "lfhi_log"

USE_CSVLOGGER = True
CSVLOGGER_FILE = "lfhi_log.csv"

USE_LRONPLATEAU = False
LRONPLAT_FACTOR = 0.25
LRONPLAT_PATIEN = 4


GENERAL_INVERSION = True # True: train on many hashes to be able to invert arbitrary one. False: train to invert a single hash
SINGLE_SAME = True # for single inversion only: True to make all messages identical (train many networks on the same hash)


HASHES = {"add32":       {"size": 32,   "npfunc": fhnp.add32fuzzy,          "befunc": fhbe.add32fuzzy}, # test
          "md5":         {"size": 128,  "npfunc": fhnp.md5fuzzy,            "befunc": fhbe.md5fuzzy},
          "sha1":        {"size": 160,  "npfunc": fhnp.sha1fuzzy,           "befunc": fhbe.sha1fuzzy},
          "sha1_R":      {"size": 160,  "npfunc": fhnp.sha1roundfuzzy,      "befunc": fhbe.sha1roundfuzzy},
          "sha256":      {"size": 256,  "npfunc": fhnp.sha256fuzzy,         "befunc": fhbe.sha256fuzzy},
          "kec1600_256": {"size": 256,  "npfunc": fhnp.keccak1600_256fuzzy, "befunc": fhbe.keccak1600_256fuzzy},
          "kec1600_512": {"size": 512,  "npfunc": fhnp.keccak1600_512fuzzy, "befunc": fhbe.keccak1600_512fuzzy},
          "kec1600_128": {"size": 128,  "npfunc": fhnp.keccak1600_128fuzzy, "befunc": fhbe.keccak1600_128fuzzy},
          "kec1600_80":  {"size": 80,   "npfunc": fhnp.keccak1600_80fuzzy,  "befunc": fhbe.keccak1600_80fuzzy},
          "kec200_80":   {"size": 80,   "npfunc": fhnp.keccak200_80fuzzy,   "befunc": fhbe.keccak200_80fuzzy},
          "kec1600_R":   {"size": 1600, "npfunc": fhnp.keccak1600_Rfuzzy,   "befunc": fhbe.keccak1600_Rfuzzy},
          "kec200_R":    {"size": 200,  "npfunc": fhnp.keccak200_Rfuzzy,    "befunc": fhbe.keccak200_Rfuzzy}}

HASH_ID = "sha1"

ROUNDS = 1


HASH_SIZE = HASHES[HASH_ID]["size"]
HASH_NP_FUNC = HASHES[HASH_ID]["npfunc"]
HASH_BE_FUNC = HASHES[HASH_ID]["befunc"]


# Hash bits that contribute to loss and miss count
HASH_MASK = [j for j in range(HASH_SIZE)] # all bits
# HASH_MASK = [j for j in range(8)]


MESSAGE_SIZE = 32 # for md5/sha1/sha2 and small number R of rounds it's not greater than 32 * R


INPUT_SIZE = HASH_SIZE
OUTPUT_SIZE = MESSAGE_SIZE


if GENERAL_INVERSION:
    LAYERSTRUCT = [512] * 2
else:
    LAYERSTRUCT = [256] * 2


DROPOUT_PROB = 0.0# 0.125 ?
ACTIVATION_NEG_SLOPE = 0.2
REG_L1_PENALTY = 0.001
REG_L2_PENALTY = 0.001
GAUSSNOISE_STDEV = 0.0# 0.0001 ?


LEARN_RATE = 0.002 # 0.002 is default for Nadam


TEST_MSG_NUM = 1024


if GENERAL_INVERSION:
    TRAIN_SIZE = 1024
    BATCH_SIZE = 64
    EPOCHS = 16
else:
    TRAIN_SIZE = 16
    BATCH_SIZE = 1
    EPOCHS = 24


def np_hashfunc(msg):
    return HASH_NP_FUNC(msg, rounds=ROUNDS)

def be_hashfunc(msg):
    # return K.cast(HASH_BE_FUNC(K.cast(msg, dtype='float64'), length=OUTPUT_SIZE, rounds=ROUNDS), dtype='float32') # if default 'floatx' is 'float32'
    return K.gather(HASH_BE_FUNC(msg, length=OUTPUT_SIZE, rounds=ROUNDS), HASH_MASK)


def activ_inner(x):
	return K.elu(x)# 1.0507009873554804934193349852946 * K.elu(x, alpha=1.6732632423543772848170429916717)# K.tanh(x)# K.sin(x)# relu(x, alpha=ACTIVATION_NEG_SLOPE)

def activ_out(x):
	return K.sigmoid(x)# K.hard_sigmoid()# 0.5 * (1.0 + K.sin(x))# 0.5 * (1.0 + K.tanh(x))


def gener(batch_size=32, hashbits=None):
    while True:
        if hashbits is None:
            # x = np.random.random_integers(0, 1, size=(batch_size, INPUT_SIZE)).astype('float64') # faster, but gives 'impossible' hashes for not enough rounds (test results are nearly identical though)
            # m = np.random.random(size=(batch_size, OUTPUT_SIZE)).astype('float64')
            m = np.random.random_integers(0, 1, size=(batch_size, OUTPUT_SIZE)).astype('float64')
            x = np.array([np_hashfunc(m[i]) for i in range(batch_size)]).astype('float64')
            
        else:
            x = np.array([hashbits.copy() for i in range(batch_size)]).astype('float64')

        y = np.array([x[i][HASH_MASK] for i in range(batch_size)]).astype('float64')

        yield (x, y)


def loss_func(y_true, y_pred):
    # For bits in [0;1]
    # return K.sum(K.binary_crossentropy(y_true, K.map_fn(be_hashfunc, y_pred))) / BATCH_SIZE
    return K.sum(K.abs(y_true - K.map_fn(be_hashfunc, y_pred))) / BATCH_SIZE

    # For bits in (-1;1]
    # return K.sum(K.binary_crossentropy(K.abs(y_true), K.abs(K.map_fn(be_hashfunc, y_pred)))) / BATCH_SIZE # for bits in (-1;1]
    # return K.sum(K.abs(K.abs(y_true) - K.abs(K.map_fn(be_hashfunc, y_pred)))) / BATCH_SIZE

    # Angular distance for bits in (-1;1]
    # diff = y_true - K.map_fn(be_hashfunc, y_pred)
    # dist = K.minimum(K.minimum(K.abs(diff), K.abs(diff - 2.0)), K.abs(diff + 2.0))
    # return K.sum(dist) / BATCH_SIZE


def count_hash_misses(hashes, messages, num=TEST_MSG_NUM):
    l = len(HASH_MASK)
    biterr_freq = np.zeros(l).astype('float64')
    miss_distrib, m_min, m_max, m_total = [0] * (l+1), l, 0, 0
    for i in range(num):
        misses = np.abs(hashes[i] - np_hashfunc(messages[i]))[HASH_MASK]
        biterr_freq += misses
        m = int(np.sum(misses))
        miss_distrib[m] += 1
        m_total += m
        m_min, m_max = min(m_min, m), max(m_max, m)
    biterr_freq = [biterr_freq[j] / num for j in range(l)] # from NumPy array to "usual" (when printed, only ", " -> tabs to copy into sheets)
    return (m_total, m_min, m_max, miss_distrib[:(m_max+1)], biterr_freq)


# From GitHub: keras-team/keras, Issue #341, issuecomment-438347068 by ei-grad
def reset_weights(model):
    s = K.get_session()
    for l in model.layers: 
        if isinstance(l, Network):
            reset_weights(l)
            continue
        for v in l.__dict__.values():
            if hasattr(v, 'initializer'):
                v.initializer.run(session=s)


# K.set_floatx('float64') # looks like it doesn't work; 'floatx' must be set to 'float64' in ~/.keras/keras.json


np.random.seed()


test_messages = None
if GENERAL_INVERSION or (not SINGLE_SAME):
    test_messages = np.random.random_integers(0, 1, size=(TEST_MSG_NUM, OUTPUT_SIZE)).astype('float64')
else:
    msg = np.random.random_integers(0, 1, size=OUTPUT_SIZE).astype('float64')
    test_messages = np.array([msg.copy() for i in range(TEST_MSG_NUM)]).astype('float64')


test_hashes = np.array([np_hashfunc(test_messages[i]) for i in range(TEST_MSG_NUM)]).astype('float64')
test_messages = None # we need only hashes


predict_messages = [None] * TEST_MSG_NUM


fit_callbacks = []

if USE_TENSORBOARD:
    fit_callbacks += [TensorBoard(log_dir = TENSORBOARD_LOGDIR)]

if USE_CSVLOGGER:
    fit_callbacks += [CSVLogger(filename = CSVLOGGER_FILE)]

if USE_LRONPLATEAU:
    fit_callbacks += [ReduceLROnPlateau(monitor="loss", factor=LRONPLAT_FACTOR, patience=LRONPLAT_PATIEN)]


model = None

if LOAD_MODEL == True:
    model = load_model(MODEL_FILENAME, custom_objects={'activ_inner': activ_inner, 'activ_out': activ_out, 'loss_func': loss_func})

else:
    model = Sequential()

    model.add(GaussianNoise(GAUSSNOISE_STDEV, input_shape=(INPUT_SIZE,)))

    for i in range(len(LAYERSTRUCT)):
        model.add(Dense(LAYERSTRUCT[i],
                        activation=activ_inner,
                        kernel_initializer='he_normal',
                        kernel_regularizer=None,# reg_l1_l2(l1=REG_L1_PENALTY, l2=REG_L2_PENALTY),
                        bias_regularizer=None,# reg_l1_l2(l1=REG_L1_PENALTY, l2=REG_L2_PENALTY),
                        activity_regularizer=None))# reg_l1_l2(l1=REG_L1_PENALTY, l2=REG_L2_PENALTY)))
        model.add(BatchNormalization())
        model.add(Dropout(DROPOUT_PROB))

    model.add(Dense(OUTPUT_SIZE, activation=activ_out))

    model.compile(optimizer=Nadam(lr=LEARN_RATE), loss=loss_func, metrics=None)

    print(model.summary())


if GENERAL_INVERSION:
    RUNS = 1
else:
    RUNS = TEST_MSG_NUM


for r in range(RUNS):
    print("Run " + str(r + 1) + "/" + str(RUNS) + "\n")

    if r > 0:
        reset_weights(model)

    if GENERAL_INVERSION:
        model.fit_generator(gener(batch_size=BATCH_SIZE),
                                  steps_per_epoch=int(TRAIN_SIZE / BATCH_SIZE),
                                  epochs=EPOCHS,
                                  callbacks=fit_callbacks)

        if SAVE_MODEL == True:
            model.save(MODEL_FILENAME)

        predict_messages = model.predict(test_hashes)

    else:
        model.fit_generator(gener(batch_size=BATCH_SIZE, hashbits=test_hashes[r]),
                                  steps_per_epoch=int(TRAIN_SIZE / BATCH_SIZE),
                                  epochs=EPOCHS,
                                  callbacks=fit_callbacks)

        predict_messages[r] = model.predict(np.array([test_hashes[r]]).astype('float64'))[0]


predict_messages = np.round(np.array(predict_messages).astype('float64')).astype('float64')


rand_messages = np.random.random_integers(0, 1, size=(TEST_MSG_NUM, OUTPUT_SIZE)).astype('float64')


pred_misses, min_misses, max_misses, pred_miss_distrib, pred_biterr_freq = count_hash_misses(test_hashes, predict_messages)

print("Wrong hash bits, " + str(TEST_MSG_NUM) + " predicted messages: Average = " + str(pred_misses / TEST_MSG_NUM) +
      ", Min = " + str(min_misses) + ", Max = " + str(max_misses))


rand_misses, min_misses, max_misses, rand_miss_distrib, rand_biterr_freq = count_hash_misses(test_hashes, rand_messages)

print("Wrong hash bits, " + str(TEST_MSG_NUM) + " random messages: Average = " + str(rand_misses / TEST_MSG_NUM) +
      ", Min = " +str(min_misses) + ", Max = "+ str(max_misses))


print("Misses distribution for predicted:", pred_miss_distrib)
print("Misses distribution for random:", rand_miss_distrib)

print("Wrong hash bit frequencies for predicted:", pred_biterr_freq)



==> anc/readme.txt <==
Set 'floatx' to 'float64' in ~/.keras/keras.json
or uncomment 1st line in be_hashfunc() from learnfuzzyhashinversion.py.
--------------------------------
learnfuzzyhashinversion.py is the main script, run it like this:
>python3 learnfuzzyhashinversion.py
or from any IDE.
In the former case, to interrupt training, run top and kill python3 process
--------------------------------
Please check the training parameters at the beginning of learnfuzzyhashinversion.py, including:
turn on/off model loading & saving, callbacks, general/single inversion mode, what hash to use, number of rounds,
hash mask, message size, structure of network, regularization parameters, learning rate,
number of test hashes, train & batch sizes, epochs
--------------------------------
Uncomment
# from fuzzyops_circ_numpy import *
in fuzzyhash_numpy.py
and
# from fuzzyops_circ_backend import *
in fuzzyhash_backend.py
to switch to "circular" fuzzy bits & ops (bit domain is (-1;1]) from "standard" fuzzy ones (bit domain is [0;1]).
And comment/uncomment corresponding lines in loss_func() from learnfuzzyhashinversion.py.
--------------------------------
To verify hash calculation for byte strings,
uncomment
# test()
in bytehash.py
and run it.
--------------------------------
To verify that fuzzy hashes are identical to usual ones for usual bit strings,
uncomment
# test()
in fuzzyhash_numpy.py and fuzzyhash_backend.py
and run them.


